Constant pH Simulation with FMM Electrostatics in GROMACS. (A) Design and Applications

The structural dynamics of biological macromolecules, such as proteins, DNA/RNA, or complexes thereof, are strongly influenced by protonation changes of their typically many titratable groups, which explains their sensitivity to pH changes. Conversely, conformational and environmental changes of the biomolecule affect the protonation state of these groups. With few exceptions, conventional force field-based molecular dynamics (MD) simulations do not account for these effects, nor do they allow for coupling to a pH buffer. Here we present a GROMACS implementation of a rigorous Hamiltonian interpolation $\lambda$-dynamics constant pH method, which rests on GPU-accelerated Fast Multipole Method (FMM) electrostatics. Our implementation supports both CHARMM36m and Amber99sb*-ILDN force fields and is largely automated to enable seamless switching from regular MD to constant pH MD, involving minimal changes to the input files. Here, the first of two companion papers describes the underlying constant pH protocol and sample applications to several prototypical benchmark systems such as cardiotoxin V, lysozyme, and staphylococcal nuclease. Enhanced convergence is achieved through a new dynamic barrier height optimization method, and high p$K_a$ accuracy is demonstrated. We use Functional Mode Analysis and Mutual Information to explore the complex intra- and intermolecular couplings between the protonation states of titratable groups as well as those between protonation states and conformational dynamics. We identify striking conformation-dependent p$K_a$ variations and unexpected inter-residue couplings. Conformation-protonation coupling is identified as a primary cause of the slow protonation convergence notorious to constant pH simulations involving multiple titratable groups, suggesting enhanced sampling methods to accelerate convergence.

==> illustrations/PFC_effect_howto.py <==
palette = sns.color_palette("colorblind")

def phcurve(pH, pKa):
    return (1.0/(np.power(10, (pKa - pH)) + 1))

virtual_pka = 7.0

minPhCurve = virtual_pka - 0.1
maxPhCurve = virtual_pka + 1.8


phRamp = np.arange(minPhCurve, maxPhCurve, 0.001)

font = {'family': 'Source Sans Pro','weight' : 'normal', 'size'   : 30}
plt.rc('font', **font)

fig, axes = plt.subplots(nrows=1, ncols=1, sharex=False, sharey=False, figsize=(16,10))



ax = axes


pal = ["red"]
pal2 = sns.color_palette("husl", 30)[::3]

df = df_raw[df_raw.barrier == 8.0]
size = 150.0

ax.scatter(df[df["PFC"] == True]["pKaPlusX"] + virtual_pka, df[df["PFC"] == True]["average_lp"], 
           label="PFC", color=pal[0], s=size, marker="o", zorder=5)

df = df_raw[df_raw.barrier == 8.0]
ax.scatter(df[df["PFC"] == False]["pKaPlusX"] + virtual_pka, df[df["PFC"] == False]["average_lp"],
           label="no PFC (8 kj/mol)", color=pal2[0], s=size, marker="^", zorder=5)


df = df_raw[df_raw.barrier == 6.0]
ax.scatter(df[df["PFC"] == False]["pKaPlusX"] + virtual_pka, df[df["PFC"] == False]["average_lp"],
           label="no PFC (6 kj/mol)", color=pal2[1], s=size, marker="p", zorder=5)

pkaplus = 0.75
vline_y = pkaplus + virtual_pka
view1 = df[(df["PFC"] == True) &(df["pKaPlusX"] == pkaplus)  & (df["halfInterval"] == 0.1)]
view2 = df[(df["PFC"] == False) &(df["pKaPlusX"] == pkaplus)  & (df["halfInterval"] == 0.1)]

protfrac = float(view2["average_lp"])

def f(x):
    return phcurve(pkaplus + virtual_pka, x) - protfrac

impliedPka = scipy.optimize.fsolve(f, 7.0)[0]

ax.vlines(x=pkaplus + virtual_pka+0.04, ymin=view1["average_lp"]+0.01, ymax=view2["average_lp"],
          color="red", linewidth=3, zorder=1)
ax.hlines(y=view1["average_lp"]+0.01, xmin=pkaplus + virtual_pka+0.03, xmax=pkaplus + virtual_pka+0.05,
          color="red", linewidth=3, zorder=1)
ax.hlines(y=view2["average_lp"], xmin=pkaplus + virtual_pka+0.03, xmax=pkaplus + virtual_pka+0.05,
          color="red", linewidth=3, zorder=1)

percent = (view1["average_lp"].iloc[0] - view2["average_lp"].iloc[0])/view2["average_lp"].iloc[0]*100
print("Percent change",percent)

textsize=30
ax.text(pkaplus + virtual_pka+0.06, (view2["average_lp"].iloc[0] + view1["average_lp"].iloc[0])/2, 
        '-{:2.0f}%'.format(percent), style='normal',
        bbox={'facecolor': 'red', 'alpha': 0.0, 'pad': 0},fontsize=textsize)


# textsize=30
# ax.text(pkaplus + virtual_pka+0.10, (view2["average_lp"].iloc[0] + view1["average_lp"].iloc[0])/2 - 0.01, 
#         '-{:2.0f}%\nImplied pKa shift\n{:.3f}'.format((view1["average_lp"].iloc[0] - view2["average_lp"].iloc[0])*100,
#                                                      7.0-impliedPka), style='normal',
#         bbox={'facecolor': 'red', 'alpha': 0.0, 'pad': 0},fontsize=textsize)

df = df_raw[df_raw.barrier == 4.0]
ax.scatter(df[df["PFC"] == False]["pKaPlusX"] + virtual_pka, df[df["PFC"] == False]["average_lp"],
           label="no PFC (4 kj/mol)", color=pal2[2], s=size, marker="s", zorder=5)


ax2 = ax.twinx()
ax2.plot(phRamp, phcurve(phRamp, virtual_pka)*100, lw=10, alpha=0.0)
ax2.set_ylabel('% protonated')

ax.plot(phRamp, phcurve(phRamp, virtual_pka), lw=10, alpha=0.4,label="Theor.")




ax.set_ylabel(ylabel=r"$ \langle \lambda \rangle $")
ax.set_xlabel("pH")

xlim_start = virtual_pka-0.1
ax.set_ylim( phcurve(xlim_start, virtual_pka),1)
ax2.set_ylim( phcurve(xlim_start, virtual_pka)*100,100)
ax2.set_yticks([i for i in range(50,101,10)], ["{:2d}".format(i) for i in range(50,101,10)])

ax.set_xlim(xlim_start,8.4)
ax.set_xticks([7.0,  7.5, 8.0], ['pKa', '+0.50','+1.0'])


ax.legend(loc="lower right")


#ax = axes[1]


# #ax.plot(phRamp, phcurve(phRamp, virtual_pka), lw=10, alpha=0.4,label="Theor.")

# size = 150.0

# half_intervals = df["halfInterval"].unique()

# view = df[(df["PFC"] == True) & (df["pKaPlusX"] == 0.5)]
# ax.scatter(view["halfInterval"], view["zero_ratio"], 
#            color="green", s=size, marker="o", label="PFC")

# # view = df[(df["PFC"] == True) & (df["pKaPlusX"] == 0.5)]
# # ax.scatter(view["halfInterval"], len(view["zero_ratio"]) * [0.76], 
# #            color="green", s=size, marker="D", label="PFC + pPFC")

# view = df[(df["PFC"] == False) & (df["pKaPlusX"] == 0.5)]
# ax.scatter(view["halfInterval"], view["zero_ratio"], 
#            color="blue", s=size, marker="^", label="no PFC")

# # for  i, hival in enumerate(half_intervals):
# #     view = df[(df["PFC"] == False) & (df["halfInterval"] == hival)]
# #     ax.scatter(view["pKaPlusX"] + virtual_pka, view["zero_ratio"], 
# #                color=palette[i], s=size, marker="^", label="no PFC ($\delta = {:.3f}$)".format(hival))

# ax.hlines(y=phcurve(virtual_pka+0.5, virtual_pka), xmin= df["halfInterval"].min(), xmax= df["halfInterval"].max(),
#           color="red", linewidth=3, zorder=1)

# textsize=30
# ax.text(0.025, phcurve(virtual_pka+0.5, virtual_pka) + 0.001, 
#         'Theor.'.format((view1["average_lp"].iloc[0] - view2["average_lp"].iloc[0])), style='normal',
#         bbox={'facecolor': 'red', 'alpha': 0.0, 'pad': 0},fontsize=textsize)

# ax.text(0.132, phcurve(virtual_pka+0.5, virtual_pka) + 0.001, 
#         'pH = pKa + 0.5'.format((view1["average_lp"].iloc[0] - view2["average_lp"].iloc[0])), style='normal',
#         bbox={'facecolor': 'red', 'alpha': 0.0, 'pad': 0},fontsize=textsize)
    
# ax.set_ylabel("Protonation ratio")
# ax.set_xlabel("$\delta$")

# #xlim_start = virtual_pka-0.1
# #ax.set_ylim( phcurve(xlim_start, virtual_pka),1)
# #ax.set_xlim(xlim_start,8.4)
# #ax.set_xticks([7.0,  7.5, 8.0], ['pKa', '+0.50','+1.0'])

# ax.legend()


plt.savefig("/home/ebriand/Documents/paper_wip/const-ph-manuscript/latex/illustrations/PFC_effect.png", dpi=320,
        bbox_inches=None, pad_inches=1,
        facecolor='auto',transparent=True)

